Observation of double charm production involving open charm in pp collisions at $\sqrt{s}$=7 TeV

The production of $J/\psi$ mesons accompanied by open charm, and of pairs of open charm hadrons are observed in pp collisions at a centre-of-mass energy of 7 TeV using an integrated luminosity of $355pb^{-1}$ collected with the LHCb detector. Model independent measurements of absolute cross-sections are given together with ratios to the measured $J/\psi$ and open charm cross-sections. The properties of these events are studied and compared to theoretical predictions.

==> figs/Figure_10_scaled.C <==
{
//=========Macro generated from canvas: Canvas/AnalysisPython.PyRoot
//=========  (Fri Dec 20 13:38:21 2013) by ROOT version5.34/10
   TCanvas *Canvas = new TCanvas("Canvas", "AnalysisPython.PyRoot",21,21,678,1097);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   Canvas->SetHighLightColor(2);
   Canvas->Range(-0.2707094,-2.352941,2.436385,21.17647);
   Canvas->SetFillColor(0);
   Canvas->SetBorderMode(0);
   Canvas->SetBorderSize(2);
   Canvas->SetLogx();
   Canvas->SetRightMargin(0.05);
   Canvas->SetTopMargin(0.05);
   Canvas->SetFrameBorderMode(0);
   Canvas->SetFrameBorderMode(0);
   
   TH1D *h0 = new TH1D("h0","",10,1,200);
   h0->SetMinimum(0);
   h0->SetMaximum(20);
   h0->SetStats(0);
   h0->SetMarkerStyle(20);
   h0->SetMarkerSize(1.2);
   h0->GetXaxis()->SetNdivisions(505);
   h0->GetXaxis()->SetLabelFont(132);
   h0->GetXaxis()->SetLabelOffset(0);
   h0->GetXaxis()->SetLabelSize(0.035);
   h0->GetXaxis()->SetTitleSize(0.06);
   h0->GetXaxis()->SetTitleFont(132);
   h0->GetYaxis()->SetNdivisions(0);
   h0->GetYaxis()->SetLabelFont(132);
   h0->GetYaxis()->SetLabelSize(0.035);
   h0->GetYaxis()->SetTitleSize(0.06);
   h0->GetYaxis()->SetTitleFont(42);
   h0->GetZaxis()->SetLabelFont(132);
   h0->GetZaxis()->SetLabelSize(0.035);
   h0->GetZaxis()->SetTitleSize(0.06);
   h0->GetZaxis()->SetTitleFont(42);
   h0->Draw("");
   TLine *line = new TLine(1,5,200,5);
   line->SetLineStyle(3);
   line->Draw();
   line = new TLine(1,12,200,12);
   line->SetLineStyle(3);
   line->Draw();
   TBox *box = new TBox(14,0.5,15,4.5);

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#ccffcc");
   box->SetFillColor(ci);
   box->SetLineColor(3);
   box->Draw();
   
   TGraphErrors *gre = new TGraphErrors(1);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.05);
   gre->SetPoint(0,18,1);
   gre->SetPointError(0,3.911521,0);
   
   TH1F *Graph_Graph39 = new TH1F("Graph_Graph39","Graph",100,13.30617,22.69383);
   Graph_Graph39->SetMinimum(0.9);
   Graph_Graph39->SetMaximum(2.1);
   Graph_Graph39->SetDirectory(0);
   Graph_Graph39->SetStats(0);
   Graph_Graph39->SetMarkerStyle(20);
   Graph_Graph39->SetMarkerSize(1.2);
   Graph_Graph39->GetXaxis()->SetNdivisions(505);
   Graph_Graph39->GetXaxis()->SetLabelFont(132);
   Graph_Graph39->GetXaxis()->SetLabelOffset(0);
   Graph_Graph39->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph39->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph39->GetXaxis()->SetTitleFont(132);
   Graph_Graph39->GetYaxis()->SetLabelFont(132);
   Graph_Graph39->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph39->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph39->GetYaxis()->SetTitleFont(42);
   Graph_Graph39->GetZaxis()->SetLabelFont(132);
   Graph_Graph39->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph39->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph39->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph39);
   
   gre->Draw("p ");
   
   gre = new TGraphErrors(1);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.05);
   gre->SetPoint(0,12.8,2);
   gre->SetPointError(0,1.702939,0);
   
   TH1F *Graph_Graph40 = new TH1F("Graph_Graph40","Graph",100,10.75647,14.84353);
   Graph_Graph40->SetMinimum(1.9);
   Graph_Graph40->SetMaximum(3.1);
   Graph_Graph40->SetDirectory(0);
   Graph_Graph40->SetStats(0);
   Graph_Graph40->SetMarkerStyle(20);
   Graph_Graph40->SetMarkerSize(1.2);
   Graph_Graph40->GetXaxis()->SetNdivisions(505);
   Graph_Graph40->GetXaxis()->SetLabelFont(132);
   Graph_Graph40->GetXaxis()->SetLabelOffset(0);
   Graph_Graph40->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph40->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph40->GetXaxis()->SetTitleFont(132);
   Graph_Graph40->GetYaxis()->SetLabelFont(132);
   Graph_Graph40->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph40->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph40->GetYaxis()->SetTitleFont(42);
   Graph_Graph40->GetZaxis()->SetLabelFont(132);
   Graph_Graph40->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph40->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph40->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph40);
   
   gre->Draw("p ");
   
   gre = new TGraphErrors(1);
   gre->SetName("Graph2");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.05);
   gre->SetPoint(0,17.6,3);
   gre->SetPointError(0,1.431782,0);
   
   TH1F *Graph_Graph41 = new TH1F("Graph_Graph41","Graph",100,15.88186,19.31814);
   Graph_Graph41->SetMinimum(2.9);
   Graph_Graph41->SetMaximum(4.1);
   Graph_Graph41->SetDirectory(0);
   Graph_Graph41->SetStats(0);
   Graph_Graph41->SetMarkerStyle(20);
   Graph_Graph41->SetMarkerSize(1.2);
   Graph_Graph41->GetXaxis()->SetNdivisions(505);
   Graph_Graph41->GetXaxis()->SetLabelFont(132);
   Graph_Graph41->GetXaxis()->SetLabelOffset(0);
   Graph_Graph41->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph41->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph41->GetXaxis()->SetTitleFont(132);
   Graph_Graph41->GetYaxis()->SetLabelFont(132);
   Graph_Graph41->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph41->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph41->GetYaxis()->SetTitleFont(42);
   Graph_Graph41->GetZaxis()->SetLabelFont(132);
   Graph_Graph41->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph41->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph41->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph41);
   
   gre->Draw("p ");
   
   gre = new TGraphErrors(1);
   gre->SetName("Graph3");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.05);
   gre->SetPoint(0,14.9,4);
   gre->SetPointError(0,1.17047,0);
   
   TH1F *Graph_Graph42 = new TH1F("Graph_Graph42","Graph",100,13.49544,16.30456);
   Graph_Graph42->SetMinimum(3.9);
   Graph_Graph42->SetMaximum(5.1);
   Graph_Graph42->SetDirectory(0);
   Graph_Graph42->SetStats(0);
   Graph_Graph42->SetMarkerStyle(20);
   Graph_Graph42->SetMarkerSize(1.2);
   Graph_Graph42->GetXaxis()->SetNdivisions(505);
   Graph_Graph42->GetXaxis()->SetLabelFont(132);
   Graph_Graph42->GetXaxis()->SetLabelOffset(0);
   Graph_Graph42->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph42->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph42->GetXaxis()->SetTitleFont(132);
   Graph_Graph42->GetYaxis()->SetLabelFont(132);
   Graph_Graph42->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph42->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph42->GetYaxis()->SetTitleFont(42);
   Graph_Graph42->GetZaxis()->SetLabelFont(132);
   Graph_Graph42->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph42->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph42->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph42);
   
   gre->Draw("p ");
   
   gre = new TGraphErrors(1);
   gre->SetName("Graph4");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.05);
   gre->SetPoint(0,67,6);
   gre->SetPointError(0,33.4009,0);
   
   TH1F *Graph_Graph43 = new TH1F("Graph_Graph43","Graph",100,26.91892,107.0811);
   Graph_Graph43->SetMinimum(5.9);
   Graph_Graph43->SetMaximum(7.1);
   Graph_Graph43->SetDirectory(0);
   Graph_Graph43->SetStats(0);
   Graph_Graph43->SetMarkerStyle(20);
   Graph_Graph43->SetMarkerSize(1.2);
   Graph_Graph43->GetXaxis()->SetNdivisions(505);
   Graph_Graph43->GetXaxis()->SetLabelFont(132);
   Graph_Graph43->GetXaxis()->SetLabelOffset(0);
   Graph_Graph43->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph43->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph43->GetXaxis()->SetTitleFont(132);
   Graph_Graph43->GetYaxis()->SetLabelFont(132);
   Graph_Graph43->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph43->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph43->GetYaxis()->SetTitleFont(42);
   Graph_Graph43->GetZaxis()->SetLabelFont(132);
   Graph_Graph43->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph43->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph43->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph43);
   
   gre->Draw("p ");
   
   gre = new TGraphErrors(1);
   gre->SetName("Graph5");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.05);
   gre->SetPoint(0,29,7);
   gre->SetPointError(0,7.827196,0);
   
   TH1F *Graph_Graph44 = new TH1F("Graph_Graph44","Graph",100,19.60736,38.39264);
   Graph_Graph44->SetMinimum(6.9);
   Graph_Graph44->SetMaximum(8.1);
   Graph_Graph44->SetDirectory(0);
   Graph_Graph44->SetStats(0);
   Graph_Graph44->SetMarkerStyle(20);
   Graph_Graph44->SetMarkerSize(1.2);
   Graph_Graph44->GetXaxis()->SetNdivisions(505);
   Graph_Graph44->GetXaxis()->SetLabelFont(132);
   Graph_Graph44->GetXaxis()->SetLabelOffset(0);
   Graph_Graph44->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph44->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph44->GetXaxis()->SetTitleFont(132);
   Graph_Graph44->GetYaxis()->SetLabelFont(132);
   Graph_Graph44->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph44->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph44->GetYaxis()->SetTitleFont(42);
   Graph_Graph44->GetZaxis()->SetLabelFont(132);
   Graph_Graph44->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph44->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph44->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph44);
   
   gre->Draw("p ");
   
   gre = new TGraphErrors(1);
   gre->SetName("Graph6");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.05);
   gre->SetPoint(0,32.8,8);
   gre->SetPointError(0,6.394138,0);
   
   TH1F *Graph_Graph45 = new TH1F("Graph_Graph45","Graph",100,25.12703,40.47297);
   Graph_Graph45->SetMinimum(7.9);
   Graph_Graph45->SetMaximum(9.1);
   Graph_Graph45->SetDirectory(0);
   Graph_Graph45->SetStats(0);
   Graph_Graph45->SetMarkerStyle(20);
   Graph_Graph45->SetMarkerSize(1.2);
   Graph_Graph45->GetXaxis()->SetNdivisions(505);
   Graph_Graph45->GetXaxis()->SetLabelFont(132);
   Graph_Graph45->GetXaxis()->SetLabelOffset(0);
   Graph_Graph45->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph45->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph45->GetXaxis()->SetTitleFont(132);
   Graph_Graph45->GetYaxis()->SetLabelFont(132);
   Graph_Graph45->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph45->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph45->GetYaxis()->SetTitleFont(42);
   Graph_Graph45->GetZaxis()->SetLabelFont(132);
   Graph_Graph45->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph45->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph45->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph45);
   
   gre->Draw("p ");
   
   gre = new TGraphErrors(1);
   gre->SetName("Graph7");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.05);
   gre->SetPoint(0,17.4,9);
   gre->SetPointError(0,4.092065,0);
   
   TH1F *Graph_Graph46 = new TH1F("Graph_Graph46","Graph",100,12.48952,22.31048);
   Graph_Graph46->SetMinimum(8.9);
   Graph_Graph46->SetMaximum(10.1);
   Graph_Graph46->SetDirectory(0);
   Graph_Graph46->SetStats(0);
   Graph_Graph46->SetMarkerStyle(20);
   Graph_Graph46->SetMarkerSize(1.2);
   Graph_Graph46->GetXaxis()->SetNdivisions(505);
   Graph_Graph46->GetXaxis()->SetLabelFont(132);
   Graph_Graph46->GetXaxis()->SetLabelOffset(0);
   Graph_Graph46->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph46->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph46->GetXaxis()->SetTitleFont(132);
   Graph_Graph46->GetYaxis()->SetLabelFont(132);
   Graph_Graph46->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph46->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph46->GetYaxis()->SetTitleFont(42);
   Graph_Graph46->GetZaxis()->SetLabelFont(132);
   Graph_Graph46->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph46->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph46->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph46);
   
   gre->Draw("p ");
   
   gre = new TGraphErrors(1);
   gre->SetName("Graph8");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.05);
   gre->SetPoint(0,22.6,10);
   gre->SetPointError(0,4.09939,0);
   
   TH1F *Graph_Graph47 = new TH1F("Graph_Graph47","Graph",100,17.68073,27.51927);
   Graph_Graph47->SetMinimum(9.9);
   Graph_Graph47->SetMaximum(11.1);
   Graph_Graph47->SetDirectory(0);
   Graph_Graph47->SetStats(0);
   Graph_Graph47->SetMarkerStyle(20);
   Graph_Graph47->SetMarkerSize(1.2);
   Graph_Graph47->GetXaxis()->SetNdivisions(505);
   Graph_Graph47->GetXaxis()->SetLabelFont(132);
   Graph_Graph47->GetXaxis()->SetLabelOffset(0);
   Graph_Graph47->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph47->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph47->GetXaxis()->SetTitleFont(132);
   Graph_Graph47->GetYaxis()->SetLabelFont(132);
   Graph_Graph47->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph47->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph47->GetYaxis()->SetTitleFont(42);
   Graph_Graph47->GetZaxis()->SetLabelFont(132);
   Graph_Graph47->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph47->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph47->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph47);
   
   gre->Draw("p ");
   
   gre = new TGraphErrors(1);
   gre->SetName("Graph9");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.05);
   gre->SetPoint(0,19.7,11);
   gre->SetPointError(0,2.140093,0);
   
   TH1F *Graph_Graph48 = new TH1F("Graph_Graph48","Graph",100,17.13189,22.26811);
   Graph_Graph48->SetMinimum(10.9);
   Graph_Graph48->SetMaximum(12.1);
   Graph_Graph48->SetDirectory(0);
   Graph_Graph48->SetStats(0);
   Graph_Graph48->SetMarkerStyle(20);
   Graph_Graph48->SetMarkerSize(1.2);
   Graph_Graph48->GetXaxis()->SetNdivisions(505);
   Graph_Graph48->GetXaxis()->SetLabelFont(132);
   Graph_Graph48->GetXaxis()->SetLabelOffset(0);
   Graph_Graph48->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph48->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph48->GetXaxis()->SetTitleFont(132);
   Graph_Graph48->GetYaxis()->SetLabelFont(132);
   Graph_Graph48->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph48->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph48->GetYaxis()->SetTitleFont(42);
   Graph_Graph48->GetZaxis()->SetLabelFont(132);
   Graph_Graph48->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph48->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph48->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph48);
   
   gre->Draw("p ");
   
   gre = new TGraphErrors(1);
   gre->SetName("Graph10");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.05);
   gre->SetPoint(0,7.3,13);
   gre->SetPointError(0,2.152324,0);
   
   TH1F *Graph_Graph49 = new TH1F("Graph_Graph49","Graph",100,4.717211,9.882789);
   Graph_Graph49->SetMinimum(12.9);
   Graph_Graph49->SetMaximum(14.1);
   Graph_Graph49->SetDirectory(0);
   Graph_Graph49->SetStats(0);
   Graph_Graph49->SetMarkerStyle(20);
   Graph_Graph49->SetMarkerSize(1.2);
   Graph_Graph49->GetXaxis()->SetNdivisions(505);
   Graph_Graph49->GetXaxis()->SetLabelFont(132);
   Graph_Graph49->GetXaxis()->SetLabelOffset(0);
   Graph_Graph49->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph49->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph49->GetXaxis()->SetTitleFont(132);
   Graph_Graph49->GetYaxis()->SetLabelFont(132);
   Graph_Graph49->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph49->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph49->GetYaxis()->SetTitleFont(42);
   Graph_Graph49->GetZaxis()->SetLabelFont(132);
   Graph_Graph49->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph49->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph49->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph49);
   
   gre->Draw("p ");
   
   gre = new TGraphErrors(1);
   gre->SetName("Graph11");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.05);
   gre->SetPoint(0,3.6,14);
   gre->SetPointError(0,0.6020797,0);
   
   TH1F *Graph_Graph50 = new TH1F("Graph_Graph50","Graph",100,2.877504,4.322496);
   Graph_Graph50->SetMinimum(13.9);
   Graph_Graph50->SetMaximum(15.1);
   Graph_Graph50->SetDirectory(0);
   Graph_Graph50->SetStats(0);
   Graph_Graph50->SetMarkerStyle(20);
   Graph_Graph50->SetMarkerSize(1.2);
   Graph_Graph50->GetXaxis()->SetNdivisions(505);
   Graph_Graph50->GetXaxis()->SetLabelFont(132);
   Graph_Graph50->GetXaxis()->SetLabelOffset(0);
   Graph_Graph50->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph50->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph50->GetXaxis()->SetTitleFont(132);
   Graph_Graph50->GetYaxis()->SetLabelFont(132);
   Graph_Graph50->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph50->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph50->GetYaxis()->SetTitleFont(42);
   Graph_Graph50->GetZaxis()->SetLabelFont(132);
   Graph_Graph50->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph50->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph50->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph50);
   
   gre->Draw("p ");
   
   gre = new TGraphErrors(1);
   gre->SetName("Graph12");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.05);
   gre->SetPoint(0,3.2,15);
   gre->SetPointError(0,0.4031129,0);
   
   TH1F *Graph_Graph51 = new TH1F("Graph_Graph51","Graph",100,2.716265,3.683735);
   Graph_Graph51->SetMinimum(14.9);
   Graph_Graph51->SetMaximum(16.1);
   Graph_Graph51->SetDirectory(0);
   Graph_Graph51->SetStats(0);
   Graph_Graph51->SetMarkerStyle(20);
   Graph_Graph51->SetMarkerSize(1.2);
   Graph_Graph51->GetXaxis()->SetNdivisions(505);
   Graph_Graph51->GetXaxis()->SetLabelFont(132);
   Graph_Graph51->GetXaxis()->SetLabelOffset(0);
   Graph_Graph51->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph51->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph51->GetXaxis()->SetTitleFont(132);
   Graph_Graph51->GetYaxis()->SetLabelFont(132);
   Graph_Graph51->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph51->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph51->GetYaxis()->SetTitleFont(42);
   Graph_Graph51->GetZaxis()->SetLabelFont(132);
   Graph_Graph51->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph51->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph51->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph51);
   
   gre->Draw("p ");
   
   gre = new TGraphErrors(1);
   gre->SetName("Graph13");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.05);
   gre->SetPoint(0,4.7,16);
   gre->SetPointError(0,0.9924717,0);
   
   TH1F *Graph_Graph52 = new TH1F("Graph_Graph52","Graph",100,3.509034,5.890966);
   Graph_Graph52->SetMinimum(15.9);
   Graph_Graph52->SetMaximum(17.1);
   Graph_Graph52->SetDirectory(0);
   Graph_Graph52->SetStats(0);
   Graph_Graph52->SetMarkerStyle(20);
   Graph_Graph52->SetMarkerSize(1.2);
   Graph_Graph52->GetXaxis()->SetNdivisions(505);
   Graph_Graph52->GetXaxis()->SetLabelFont(132);
   Graph_Graph52->GetXaxis()->SetLabelOffset(0);
   Graph_Graph52->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph52->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph52->GetXaxis()->SetTitleFont(132);
   Graph_Graph52->GetYaxis()->SetLabelFont(132);
   Graph_Graph52->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph52->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph52->GetYaxis()->SetTitleFont(42);
   Graph_Graph52->GetZaxis()->SetLabelFont(132);
   Graph_Graph52->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph52->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph52->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph52);
   
   gre->Draw("p ");
   
   gre = new TGraphErrors(1);
   gre->SetName("Graph14");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.05);
   gre->SetPoint(0,2.8,17);
   gre->SetPointError(0,0.3905125,0);
   
   TH1F *Graph_Graph53 = new TH1F("Graph_Graph53","Graph",100,2.331385,3.268615);
   Graph_Graph53->SetMinimum(16.9);
   Graph_Graph53->SetMaximum(18.1);
   Graph_Graph53->SetDirectory(0);
   Graph_Graph53->SetStats(0);
   Graph_Graph53->SetMarkerStyle(20);
   Graph_Graph53->SetMarkerSize(1.2);
   Graph_Graph53->GetXaxis()->SetNdivisions(505);
   Graph_Graph53->GetXaxis()->SetLabelFont(132);
   Graph_Graph53->GetXaxis()->SetLabelOffset(0);
   Graph_Graph53->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph53->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph53->GetXaxis()->SetTitleFont(132);
   Graph_Graph53->GetYaxis()->SetLabelFont(132);
   Graph_Graph53->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph53->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph53->GetYaxis()->SetTitleFont(42);
   Graph_Graph53->GetZaxis()->SetLabelFont(132);
   Graph_Graph53->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph53->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph53->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph53);
   
   gre->Draw("p ");
   
   gre = new TGraphErrors(1);
   gre->SetName("Graph15");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.05);
   gre->SetPoint(0,3,18);
   gre->SetPointError(0,0.2692582,0);
   
   TH1F *Graph_Graph54 = new TH1F("Graph_Graph54","Graph",100,2.67689,3.32311);
   Graph_Graph54->SetMinimum(17.9);
   Graph_Graph54->SetMaximum(19.1);
   Graph_Graph54->SetDirectory(0);
   Graph_Graph54->SetStats(0);
   Graph_Graph54->SetMarkerStyle(20);
   Graph_Graph54->SetMarkerSize(1.2);
   Graph_Graph54->GetXaxis()->SetNdivisions(505);
   Graph_Graph54->GetXaxis()->SetLabelFont(132);
   Graph_Graph54->GetXaxis()->SetLabelOffset(0);
   Graph_Graph54->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph54->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph54->GetXaxis()->SetTitleFont(132);
   Graph_Graph54->GetYaxis()->SetLabelFont(132);
   Graph_Graph54->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph54->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph54->GetYaxis()->SetTitleFont(42);
   Graph_Graph54->GetZaxis()->SetLabelFont(132);
   Graph_Graph54->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph54->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph54->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph54);
   
   gre->Draw("p ");
   
   gre = new TGraphErrors(1);
   gre->SetName("Graph16");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.05);
   gre->SetPoint(0,2.325,19);
   gre->SetPointError(0,0.2061553,0);
   
   TH1F *Graph_Graph55 = new TH1F("Graph_Graph55","Graph",100,2.077614,2.572386);
   Graph_Graph55->SetMinimum(18.9);
   Graph_Graph55->SetMaximum(20.1);
   Graph_Graph55->SetDirectory(0);
   Graph_Graph55->SetStats(0);
   Graph_Graph55->SetMarkerStyle(20);
   Graph_Graph55->SetMarkerSize(1.2);
   Graph_Graph55->GetXaxis()->SetNdivisions(505);
   Graph_Graph55->GetXaxis()->SetLabelFont(132);
   Graph_Graph55->GetXaxis()->SetLabelOffset(0);
   Graph_Graph55->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph55->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph55->GetXaxis()->SetTitleFont(132);
   Graph_Graph55->GetYaxis()->SetLabelFont(132);
   Graph_Graph55->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph55->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph55->GetYaxis()->SetTitleFont(42);
   Graph_Graph55->GetZaxis()->SetLabelFont(132);
   Graph_Graph55->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph55->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph55->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph55);
   
   gre->Draw("p ");
   
   gre = new TGraphErrors(1);
   gre->SetName("Graph17");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.05);
   gre->SetPoint(0,18,1);
   gre->SetPointError(0,3.3,0);
   
   TH1F *Graph_Graph56 = new TH1F("Graph_Graph56","Graph",100,14.04,21.96);
   Graph_Graph56->SetMinimum(0.9);
   Graph_Graph56->SetMaximum(2.1);
   Graph_Graph56->SetDirectory(0);
   Graph_Graph56->SetStats(0);
   Graph_Graph56->SetMarkerStyle(20);
   Graph_Graph56->SetMarkerSize(1.2);
   Graph_Graph56->GetXaxis()->SetNdivisions(505);
   Graph_Graph56->GetXaxis()->SetLabelFont(132);
   Graph_Graph56->GetXaxis()->SetLabelOffset(0);
   Graph_Graph56->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph56->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph56->GetXaxis()->SetTitleFont(132);
   Graph_Graph56->GetYaxis()->SetLabelFont(132);
   Graph_Graph56->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph56->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph56->GetYaxis()->SetTitleFont(42);
   Graph_Graph56->GetZaxis()->SetLabelFont(132);
   Graph_Graph56->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph56->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph56->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph56);
   
   gre->Draw("p ");
   
   gre = new TGraphErrors(1);
   gre->SetName("Graph18");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.05);
   gre->SetPoint(0,12.8,2);
   gre->SetPointError(0,1.3,0);
   
   TH1F *Graph_Graph57 = new TH1F("Graph_Graph57","Graph",100,11.24,14.36);
   Graph_Graph57->SetMinimum(1.9);
   Graph_Graph57->SetMaximum(3.1);
   Graph_Graph57->SetDirectory(0);
   Graph_Graph57->SetStats(0);
   Graph_Graph57->SetMarkerStyle(20);
   Graph_Graph57->SetMarkerSize(1.2);
   Graph_Graph57->GetXaxis()->SetNdivisions(505);
   Graph_Graph57->GetXaxis()->SetLabelFont(132);
   Graph_Graph57->GetXaxis()->SetLabelOffset(0);
   Graph_Graph57->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph57->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph57->GetXaxis()->SetTitleFont(132);
   Graph_Graph57->GetYaxis()->SetLabelFont(132);
   Graph_Graph57->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph57->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph57->GetYaxis()->SetTitleFont(42);
   Graph_Graph57->GetZaxis()->SetLabelFont(132);
   Graph_Graph57->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph57->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph57->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph57);
   
   gre->Draw("p ");
   
   gre = new TGraphErrors(1);
   gre->SetName("Graph19");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.05);
   gre->SetPoint(0,17.6,3);
   gre->SetPointError(0,0.6,0);
   
   TH1F *Graph_Graph58 = new TH1F("Graph_Graph58","Graph",100,16.88,18.32);
   Graph_Graph58->SetMinimum(2.9);
   Graph_Graph58->SetMaximum(4.1);
   Graph_Graph58->SetDirectory(0);
   Graph_Graph58->SetStats(0);
   Graph_Graph58->SetMarkerStyle(20);
   Graph_Graph58->SetMarkerSize(1.2);
   Graph_Graph58->GetXaxis()->SetNdivisions(505);
   Graph_Graph58->GetXaxis()->SetLabelFont(132);
   Graph_Graph58->GetXaxis()->SetLabelOffset(0);
   Graph_Graph58->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph58->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph58->GetXaxis()->SetTitleFont(132);
   Graph_Graph58->GetYaxis()->SetLabelFont(132);
   Graph_Graph58->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph58->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph58->GetYaxis()->SetTitleFont(42);
   Graph_Graph58->GetZaxis()->SetLabelFont(132);
   Graph_Graph58->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph58->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph58->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph58);
   
   gre->Draw("p ");
   
   gre = new TGraphErrors(1);
   gre->SetName("Graph20");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.05);
   gre->SetPoint(0,14.9,4);
   gre->SetPointError(0,0.4,0);
   
   TH1F *Graph_Graph59 = new TH1F("Graph_Graph59","Graph",100,14.42,15.38);
   Graph_Graph59->SetMinimum(3.9);
   Graph_Graph59->SetMaximum(5.1);
   Graph_Graph59->SetDirectory(0);
   Graph_Graph59->SetStats(0);
   Graph_Graph59->SetMarkerStyle(20);
   Graph_Graph59->SetMarkerSize(1.2);
   Graph_Graph59->GetXaxis()->SetNdivisions(505);
   Graph_Graph59->GetXaxis()->SetLabelFont(132);
   Graph_Graph59->GetXaxis()->SetLabelOffset(0);
   Graph_Graph59->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph59->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph59->GetXaxis()->SetTitleFont(132);
   Graph_Graph59->GetYaxis()->SetLabelFont(132);
   Graph_Graph59->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph59->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph59->GetYaxis()->SetTitleFont(42);
   Graph_Graph59->GetZaxis()->SetLabelFont(132);
   Graph_Graph59->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph59->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph59->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph59);
   
   gre->Draw("p ");
   
   gre = new TGraphErrors(1);
   gre->SetName("Graph21");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.05);
   gre->SetPoint(0,67,6);
   gre->SetPointError(0,31.9,0);
   
   TH1F *Graph_Graph60 = new TH1F("Graph_Graph60","Graph",100,28.72,105.28);
   Graph_Graph60->SetMinimum(5.9);
   Graph_Graph60->SetMaximum(7.1);
   Graph_Graph60->SetDirectory(0);
   Graph_Graph60->SetStats(0);
   Graph_Graph60->SetMarkerStyle(20);
   Graph_Graph60->SetMarkerSize(1.2);
   Graph_Graph60->GetXaxis()->SetNdivisions(505);
   Graph_Graph60->GetXaxis()->SetLabelFont(132);
   Graph_Graph60->GetXaxis()->SetLabelOffset(0);
   Graph_Graph60->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph60->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph60->GetXaxis()->SetTitleFont(132);
   Graph_Graph60->GetYaxis()->SetLabelFont(132);
   Graph_Graph60->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph60->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph60->GetYaxis()->SetTitleFont(42);
   Graph_Graph60->GetZaxis()->SetLabelFont(132);
   Graph_Graph60->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph60->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph60->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph60);
   
   gre->Draw("p ");
   
   gre = new TGraphErrors(1);
   gre->SetName("Graph22");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.05);
   gre->SetPoint(0,29,7);
   gre->SetPointError(0,7.25,0);
   
   TH1F *Graph_Graph61 = new TH1F("Graph_Graph61","Graph",100,20.3,37.7);
   Graph_Graph61->SetMinimum(6.9);
   Graph_Graph61->SetMaximum(8.1);
   Graph_Graph61->SetDirectory(0);
   Graph_Graph61->SetStats(0);
   Graph_Graph61->SetMarkerStyle(20);
   Graph_Graph61->SetMarkerSize(1.2);
   Graph_Graph61->GetXaxis()->SetNdivisions(505);
   Graph_Graph61->GetXaxis()->SetLabelFont(132);
   Graph_Graph61->GetXaxis()->SetLabelOffset(0);
   Graph_Graph61->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph61->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph61->GetXaxis()->SetTitleFont(132);
   Graph_Graph61->GetYaxis()->SetLabelFont(132);
   Graph_Graph61->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph61->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph61->GetYaxis()->SetTitleFont(42);
   Graph_Graph61->GetZaxis()->SetLabelFont(132);
   Graph_Graph61->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph61->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph61->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph61);
   
   gre->Draw("p ");
   
   gre = new TGraphErrors(1);
   gre->SetName("Graph23");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.05);
   gre->SetPoint(0,32.8,8);
   gre->SetPointError(0,5.25,0);
   
   TH1F *Graph_Graph62 = new TH1F("Graph_Graph62","Graph",100,26.5,39.1);
   Graph_Graph62->SetMinimum(7.9);
   Graph_Graph62->SetMaximum(9.1);
   Graph_Graph62->SetDirectory(0);
   Graph_Graph62->SetStats(0);
   Graph_Graph62->SetMarkerStyle(20);
   Graph_Graph62->SetMarkerSize(1.2);
   Graph_Graph62->GetXaxis()->SetNdivisions(505);
   Graph_Graph62->GetXaxis()->SetLabelFont(132);
   Graph_Graph62->GetXaxis()->SetLabelOffset(0);
   Graph_Graph62->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph62->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph62->GetXaxis()->SetTitleFont(132);
   Graph_Graph62->GetYaxis()->SetLabelFont(132);
   Graph_Graph62->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph62->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph62->GetYaxis()->SetTitleFont(42);
   Graph_Graph62->GetZaxis()->SetLabelFont(132);
   Graph_Graph62->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph62->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph62->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph62);
   
   gre->Draw("p ");
   
   gre = new TGraphErrors(1);
   gre->SetName("Graph24");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.05);
   gre->SetPoint(0,17.4,9);
   gre->SetPointError(0,3.65,0);
   
   TH1F *Graph_Graph63 = new TH1F("Graph_Graph63","Graph",100,13.02,21.78);
   Graph_Graph63->SetMinimum(8.9);
   Graph_Graph63->SetMaximum(10.1);
   Graph_Graph63->SetDirectory(0);
   Graph_Graph63->SetStats(0);
   Graph_Graph63->SetMarkerStyle(20);
   Graph_Graph63->SetMarkerSize(1.2);
   Graph_Graph63->GetXaxis()->SetNdivisions(505);
   Graph_Graph63->GetXaxis()->SetLabelFont(132);
   Graph_Graph63->GetXaxis()->SetLabelOffset(0);
   Graph_Graph63->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph63->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph63->GetXaxis()->SetTitleFont(132);
   Graph_Graph63->GetYaxis()->SetLabelFont(132);
   Graph_Graph63->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph63->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph63->GetYaxis()->SetTitleFont(42);
   Graph_Graph63->GetZaxis()->SetLabelFont(132);
   Graph_Graph63->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph63->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph63->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph63);
   
   gre->Draw("p ");
   
   gre = new TGraphErrors(1);
   gre->SetName("Graph25");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.05);
   gre->SetPoint(0,22.6,10);
   gre->SetPointError(0,3.55,0);
   
   TH1F *Graph_Graph64 = new TH1F("Graph_Graph64","Graph",100,18.34,26.86);
   Graph_Graph64->SetMinimum(9.9);
   Graph_Graph64->SetMaximum(11.1);
   Graph_Graph64->SetDirectory(0);
   Graph_Graph64->SetStats(0);
   Graph_Graph64->SetMarkerStyle(20);
   Graph_Graph64->SetMarkerSize(1.2);
   Graph_Graph64->GetXaxis()->SetNdivisions(505);
   Graph_Graph64->GetXaxis()->SetLabelFont(132);
   Graph_Graph64->GetXaxis()->SetLabelOffset(0);
   Graph_Graph64->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph64->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph64->GetXaxis()->SetTitleFont(132);
   Graph_Graph64->GetYaxis()->SetLabelFont(132);
   Graph_Graph64->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph64->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph64->GetYaxis()->SetTitleFont(42);
   Graph_Graph64->GetZaxis()->SetLabelFont(132);
   Graph_Graph64->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph64->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph64->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph64);
   
   gre->Draw("p ");
   
   gre = new TGraphErrors(1);
   gre->SetName("Graph26");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.05);
   gre->SetPoint(0,19.7,11);
   gre->SetPointError(0,1.3,0);
   
   TH1F *Graph_Graph65 = new TH1F("Graph_Graph65","Graph",100,18.14,21.26);
   Graph_Graph65->SetMinimum(10.9);
   Graph_Graph65->SetMaximum(12.1);
   Graph_Graph65->SetDirectory(0);
   Graph_Graph65->SetStats(0);
   Graph_Graph65->SetMarkerStyle(20);
   Graph_Graph65->SetMarkerSize(1.2);
   Graph_Graph65->GetXaxis()->SetNdivisions(505);
   Graph_Graph65->GetXaxis()->SetLabelFont(132);
   Graph_Graph65->GetXaxis()->SetLabelOffset(0);
   Graph_Graph65->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph65->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph65->GetXaxis()->SetTitleFont(132);
   Graph_Graph65->GetYaxis()->SetLabelFont(132);
   Graph_Graph65->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph65->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph65->GetYaxis()->SetTitleFont(42);
   Graph_Graph65->GetZaxis()->SetLabelFont(132);
   Graph_Graph65->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph65->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph65->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph65);
   
   gre->Draw("p ");
   
   gre = new TGraphErrors(1);
   gre->SetName("Graph27");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.05);
   gre->SetPoint(0,7.3,13);
   gre->SetPointError(0,1.85,0);
   
   TH1F *Graph_Graph66 = new TH1F("Graph_Graph66","Graph",100,5.08,9.52);
   Graph_Graph66->SetMinimum(12.9);
   Graph_Graph66->SetMaximum(14.1);
   Graph_Graph66->SetDirectory(0);
   Graph_Graph66->SetStats(0);
   Graph_Graph66->SetMarkerStyle(20);
   Graph_Graph66->SetMarkerSize(1.2);
   Graph_Graph66->GetXaxis()->SetNdivisions(505);
   Graph_Graph66->GetXaxis()->SetLabelFont(132);
   Graph_Graph66->GetXaxis()->SetLabelOffset(0);
   Graph_Graph66->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph66->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph66->GetXaxis()->SetTitleFont(132);
   Graph_Graph66->GetYaxis()->SetLabelFont(132);
   Graph_Graph66->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph66->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph66->GetYaxis()->SetTitleFont(42);
   Graph_Graph66->GetZaxis()->SetLabelFont(132);
   Graph_Graph66->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph66->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph66->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph66);
   
   gre->Draw("p ");
   
   gre = new TGraphErrors(1);
   gre->SetName("Graph28");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.05);
   gre->SetPoint(0,3.6,14);
   gre->SetPointError(0,0.45,0);
   
   TH1F *Graph_Graph67 = new TH1F("Graph_Graph67","Graph",100,3.06,4.14);
   Graph_Graph67->SetMinimum(13.9);
   Graph_Graph67->SetMaximum(15.1);
   Graph_Graph67->SetDirectory(0);
   Graph_Graph67->SetStats(0);
   Graph_Graph67->SetMarkerStyle(20);
   Graph_Graph67->SetMarkerSize(1.2);
   Graph_Graph67->GetXaxis()->SetNdivisions(505);
   Graph_Graph67->GetXaxis()->SetLabelFont(132);
   Graph_Graph67->GetXaxis()->SetLabelOffset(0);
   Graph_Graph67->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph67->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph67->GetXaxis()->SetTitleFont(132);
   Graph_Graph67->GetYaxis()->SetLabelFont(132);
   Graph_Graph67->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph67->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph67->GetYaxis()->SetTitleFont(42);
   Graph_Graph67->GetZaxis()->SetLabelFont(132);
   Graph_Graph67->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph67->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph67->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph67);
   
   gre->Draw("p ");
   
   gre = new TGraphErrors(1);
   gre->SetName("Graph29");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.05);
   gre->SetPoint(0,3.2,15);
   gre->SetPointError(0,0.2,0);
   
   TH1F *Graph_Graph68 = new TH1F("Graph_Graph68","Graph",100,2.96,3.44);
   Graph_Graph68->SetMinimum(14.9);
   Graph_Graph68->SetMaximum(16.1);
   Graph_Graph68->SetDirectory(0);
   Graph_Graph68->SetStats(0);
   Graph_Graph68->SetMarkerStyle(20);
   Graph_Graph68->SetMarkerSize(1.2);
   Graph_Graph68->GetXaxis()->SetNdivisions(505);
   Graph_Graph68->GetXaxis()->SetLabelFont(132);
   Graph_Graph68->GetXaxis()->SetLabelOffset(0);
   Graph_Graph68->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph68->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph68->GetXaxis()->SetTitleFont(132);
   Graph_Graph68->GetYaxis()->SetLabelFont(132);
   Graph_Graph68->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph68->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph68->GetYaxis()->SetTitleFont(42);
   Graph_Graph68->GetZaxis()->SetLabelFont(132);
   Graph_Graph68->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph68->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph68->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph68);
   
   gre->Draw("p ");
   
   gre = new TGraphErrors(1);
   gre->SetName("Graph30");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.05);
   gre->SetPoint(0,4.7,16);
   gre->SetPointError(0,0.75,0);
   
   TH1F *Graph_Graph69 = new TH1F("Graph_Graph69","Graph",100,3.8,5.6);
   Graph_Graph69->SetMinimum(15.9);
   Graph_Graph69->SetMaximum(17.1);
   Graph_Graph69->SetDirectory(0);
   Graph_Graph69->SetStats(0);
   Graph_Graph69->SetMarkerStyle(20);
   Graph_Graph69->SetMarkerSize(1.2);
   Graph_Graph69->GetXaxis()->SetNdivisions(505);
   Graph_Graph69->GetXaxis()->SetLabelFont(132);
   Graph_Graph69->GetXaxis()->SetLabelOffset(0);
   Graph_Graph69->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph69->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph69->GetXaxis()->SetTitleFont(132);
   Graph_Graph69->GetYaxis()->SetLabelFont(132);
   Graph_Graph69->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph69->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph69->GetYaxis()->SetTitleFont(42);
   Graph_Graph69->GetZaxis()->SetLabelFont(132);
   Graph_Graph69->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph69->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph69->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph69);
   
   gre->Draw("p ");
   
   gre = new TGraphErrors(1);
   gre->SetName("Graph31");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.05);
   gre->SetPoint(0,2.8,17);
   gre->SetPointError(0,0.25,0);
   
   TH1F *Graph_Graph70 = new TH1F("Graph_Graph70","Graph",100,2.5,3.1);
   Graph_Graph70->SetMinimum(16.9);
   Graph_Graph70->SetMaximum(18.1);
   Graph_Graph70->SetDirectory(0);
   Graph_Graph70->SetStats(0);
   Graph_Graph70->SetMarkerStyle(20);
   Graph_Graph70->SetMarkerSize(1.2);
   Graph_Graph70->GetXaxis()->SetNdivisions(505);
   Graph_Graph70->GetXaxis()->SetLabelFont(132);
   Graph_Graph70->GetXaxis()->SetLabelOffset(0);
   Graph_Graph70->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph70->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph70->GetXaxis()->SetTitleFont(132);
   Graph_Graph70->GetYaxis()->SetLabelFont(132);
   Graph_Graph70->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph70->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph70->GetYaxis()->SetTitleFont(42);
   Graph_Graph70->GetZaxis()->SetLabelFont(132);
   Graph_Graph70->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph70->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph70->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph70);
   
   gre->Draw("p ");
   
   gre = new TGraphErrors(1);
   gre->SetName("Graph32");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.05);
   gre->SetPoint(0,3,18);
   gre->SetPointError(0,0.1,0);
   
   TH1F *Graph_Graph71 = new TH1F("Graph_Graph71","Graph",100,2.88,3.12);
   Graph_Graph71->SetMinimum(17.9);
   Graph_Graph71->SetMaximum(19.1);
   Graph_Graph71->SetDirectory(0);
   Graph_Graph71->SetStats(0);
   Graph_Graph71->SetMarkerStyle(20);
   Graph_Graph71->SetMarkerSize(1.2);
   Graph_Graph71->GetXaxis()->SetNdivisions(505);
   Graph_Graph71->GetXaxis()->SetLabelFont(132);
   Graph_Graph71->GetXaxis()->SetLabelOffset(0);
   Graph_Graph71->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph71->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph71->GetXaxis()->SetTitleFont(132);
   Graph_Graph71->GetYaxis()->SetLabelFont(132);
   Graph_Graph71->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph71->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph71->GetYaxis()->SetTitleFont(42);
   Graph_Graph71->GetZaxis()->SetLabelFont(132);
   Graph_Graph71->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph71->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph71->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph71);
   
   gre->Draw("p ");
   
   gre = new TGraphErrors(1);
   gre->SetName("Graph33");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.05);
   gre->SetPoint(0,2.325,19);
   gre->SetPointError(0,0.05,0);
   
   TH1F *Graph_Graph72 = new TH1F("Graph_Graph72","Graph",100,2.265,2.385);
   Graph_Graph72->SetMinimum(18.9);
   Graph_Graph72->SetMaximum(20.1);
   Graph_Graph72->SetDirectory(0);
   Graph_Graph72->SetStats(0);
   Graph_Graph72->SetMarkerStyle(20);
   Graph_Graph72->SetMarkerSize(1.2);
   Graph_Graph72->GetXaxis()->SetNdivisions(505);
   Graph_Graph72->GetXaxis()->SetLabelFont(132);
   Graph_Graph72->GetXaxis()->SetLabelOffset(0);
   Graph_Graph72->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph72->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph72->GetXaxis()->SetTitleFont(132);
   Graph_Graph72->GetYaxis()->SetLabelFont(132);
   Graph_Graph72->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph72->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph72->GetYaxis()->SetTitleFont(42);
   Graph_Graph72->GetZaxis()->SetLabelFont(132);
   Graph_Graph72->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph72->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph72->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph72);
   
   gre->Draw("p ");
   
   gre = new TGraphErrors(1);
   gre->SetName("Graph34");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.05);
   gre->SetPoint(0,18,1);
   gre->SetPointError(0,5.117617,0);
   
   TH1F *Graph_Graph73 = new TH1F("Graph_Graph73","Graph",100,11.85886,24.14114);
   Graph_Graph73->SetMinimum(0.9);
   Graph_Graph73->SetMaximum(2.1);
   Graph_Graph73->SetDirectory(0);
   Graph_Graph73->SetStats(0);
   Graph_Graph73->SetMarkerStyle(20);
   Graph_Graph73->SetMarkerSize(1.2);
   Graph_Graph73->GetXaxis()->SetNdivisions(505);
   Graph_Graph73->GetXaxis()->SetLabelFont(132);
   Graph_Graph73->GetXaxis()->SetLabelOffset(0);
   Graph_Graph73->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph73->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph73->GetXaxis()->SetTitleFont(132);
   Graph_Graph73->GetYaxis()->SetLabelFont(132);
   Graph_Graph73->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph73->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph73->GetYaxis()->SetTitleFont(42);
   Graph_Graph73->GetZaxis()->SetLabelFont(132);
   Graph_Graph73->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph73->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph73->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph73);
   
   gre->Draw("p  e1");
   
   gre = new TGraphErrors(1);
   gre->SetName("Graph35");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.05);
   gre->SetPoint(0,12.8,2);
   gre->SetPointError(0,3.192178,0);
   
   TH1F *Graph_Graph74 = new TH1F("Graph_Graph74","Graph",100,8.969386,16.63061);
   Graph_Graph74->SetMinimum(1.9);
   Graph_Graph74->SetMaximum(3.1);
   Graph_Graph74->SetDirectory(0);
   Graph_Graph74->SetStats(0);
   Graph_Graph74->SetMarkerStyle(20);
   Graph_Graph74->SetMarkerSize(1.2);
   Graph_Graph74->GetXaxis()->SetNdivisions(505);
   Graph_Graph74->GetXaxis()->SetLabelFont(132);
   Graph_Graph74->GetXaxis()->SetLabelOffset(0);
   Graph_Graph74->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph74->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph74->GetXaxis()->SetTitleFont(132);
   Graph_Graph74->GetYaxis()->SetLabelFont(132);
   Graph_Graph74->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph74->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph74->GetYaxis()->SetTitleFont(42);
   Graph_Graph74->GetZaxis()->SetLabelFont(132);
   Graph_Graph74->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph74->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph74->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph74);
   
   gre->Draw("p  e1");
   
   gre = new TGraphErrors(1);
   gre->SetName("Graph36");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.05);
   gre->SetPoint(0,17.6,3);
   gre->SetPointError(0,3.967367,0);
   
   TH1F *Graph_Graph75 = new TH1F("Graph_Graph75","Graph",100,12.83916,22.36084);
   Graph_Graph75->SetMinimum(2.9);
   Graph_Graph75->SetMaximum(4.1);
   Graph_Graph75->SetDirectory(0);
   Graph_Graph75->SetStats(0);
   Graph_Graph75->SetMarkerStyle(20);
   Graph_Graph75->SetMarkerSize(1.2);
   Graph_Graph75->GetXaxis()->SetNdivisions(505);
   Graph_Graph75->GetXaxis()->SetLabelFont(132);
   Graph_Graph75->GetXaxis()->SetLabelOffset(0);
   Graph_Graph75->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph75->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph75->GetXaxis()->SetTitleFont(132);
   Graph_Graph75->GetYaxis()->SetLabelFont(132);
   Graph_Graph75->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph75->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph75->GetYaxis()->SetTitleFont(42);
   Graph_Graph75->GetZaxis()->SetLabelFont(132);
   Graph_Graph75->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph75->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph75->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph75);
   
   gre->Draw("p  e1");
   
   gre = new TGraphErrors(1);
   gre->SetName("Graph37");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.05);
   gre->SetPoint(0,14.9,4);
   gre->SetPointError(0,3.313608,0);
   
   TH1F *Graph_Graph76 = new TH1F("Graph_Graph76","Graph",100,10.92367,18.87633);
   Graph_Graph76->SetMinimum(3.9);
   Graph_Graph76->SetMaximum(5.1);
   Graph_Graph76->SetDirectory(0);
   Graph_Graph76->SetStats(0);
   Graph_Graph76->SetMarkerStyle(20);
   Graph_Graph76->SetMarkerSize(1.2);
   Graph_Graph76->GetXaxis()->SetNdivisions(505);
   Graph_Graph76->GetXaxis()->SetLabelFont(132);
   Graph_Graph76->GetXaxis()->SetLabelOffset(0);
   Graph_Graph76->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph76->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph76->GetXaxis()->SetTitleFont(132);
   Graph_Graph76->GetYaxis()->SetLabelFont(132);
   Graph_Graph76->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph76->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph76->GetYaxis()->SetTitleFont(42);
   Graph_Graph76->GetZaxis()->SetLabelFont(132);
   Graph_Graph76->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph76->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph76->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph76);
   
   gre->Draw("p  e1");
   Canvas->Modified();
   Canvas->cd();
   Canvas->SetSelected(Canvas);
}

